Memory Optimization for Deep Networks

Deep learning is slowly, but steadily, hitting a memory bottleneck. While the tensor computation in top-of-the-line GPUs increased by 32x over the last five years, the total available memory only grew by 2.5x. This prevents researchers from exploring larger architectures, as training large networks requires more memory for storing intermediate outputs. In this paper, we present MONeT, an automatic framework that minimizes both the memory footprint and computational overhead of deep networks. MONeT jointly optimizes the checkpointing schedule and the implementation of various operators. MONeT is able to outperform all prior hand-tuned operations as well as automated checkpointing. MONeT reduces the overall memory requirement by 3x for various PyTorch models, with a 9-16% overhead in computation. For the same computation cost, MONeT requires 1.2-1.8x less memory than current state-of-the-art automated checkpointing frameworks. Our code is available at https://github.com/utsaslab/MONeT.

==> plotdata/viz/get_compute_diff.py <==
count = 1
with open('monet_compute.data', 'r') as f:
	with open('monet_checkpoint_compute.data', 'r') as f2:
		for line, line2 in zip(f, f2):
			x1 = float(line.split()[1])
			x2 = float(line2.split()[1])
			print(count, x2 - x1)
			count += 1

==> plotdata/viz/get_mem_saving.py <==


def parse_one(filename, pt_filename):
	prev, prev_pt = 0, 0
	total_saving = 0
	count = 1
	with open(filename, 'r') as f:
		with open(pt_filename, 'r') as pt_f:
			for line, line_pt in zip(f, pt_f):
				items = line.split()
				items_pt = line_pt.split()
				assert items[0] == items_pt[0]

				cost = float(items[1]) - prev
				cost_pt = float(items_pt[1]) - prev_pt

				prev = float(items[1])
				prev_pt = float(items_pt[1])

				saving = cost_pt - cost
				total_saving += saving
				# print(count, max(0, saving))
				print(count, saving)
				count += 1




parse_one('monet_mem.data', 'pytorch_mem.data')


==> plotdata/viz/parse.py <==


def parse_one(filename):
	f_data = {}
	b_data = {}
	b_start = False
	recompute = 0
	with open(filename, 'r') as f:
		for i, line in enumerate(f):
			items = line.split()
			if 'B' in items[0]:
				b_start = True

			if len(items) > 4:

				mem = float(items[1])
				name = '_'.join(items[2:])

				is_b = 'B' in items[0]
				if b_start:
					if is_b:
						b_data[name] = (max(mem, recompute), i)
						recompute = 0
					else:
						recompute = max(mem, recompute)
				else:
					if name in f_data:
						f_data[name] = (max(f_data[name][0], mem), i)
					else:
						f_data[name] = (mem, i)

	for name, (mem, i) in sorted(f_data.items(), key=lambda x: x[1][1]):
		print('\t'.join(['F', name, str(mem)]))
	for name, (mem, i) in sorted(b_data.items(), key=lambda x: x[1][1]):
		print('\t'.join(['B', name, str(mem)]))


monet = parse_one('monet_viz_raw.data')
print()
pytorch = parse_one('pytorch_viz_raw.data')
print()
monet_check = parse_one('monet_check_viz_raw.data')


==> plotdata/viz/parse_compute.py <==


def parse_one(filename, out_filename):
	b_start = False
	total = 0
	count = 1
	prev_name = ''
	with open(out_filename, 'w') as fout:
		with open(filename, 'r') as f:
			for i, line in enumerate(f):
				items = line.split()

				mem = float(items[-1])
				name = '_'.join(items[1:-1])

				total += mem

				if 'param_grad' in name:
					continue

				if prev_name == name:
					continue

				if 'B' in items[0]:
					b_start = True

				is_b = 'B' in items[0]
				if b_start:
					if is_b:
						# print(count, name, total)
						fout.write('{} {}\n'.format(count, total / 881.973 * 100.0))
						# fout.write('{} {} {}\n'.format(count, name, total))
						count += 1
						total = 0
						prev_name = name
				else:
					fout.write('{} {}\n'.format(count, total / 881.973 * 100.0))
					# fout.write('{} {} {}\n'.format(count, name, total))
					# print(count, name, total)
					count += 1
					total = 0
					prev_name = name
	print(total)

monet = parse_one('monet_compute_raw.data', 'monet_compute.data')
monet = parse_one('monet_checkpoint_compute_raw.data', 'monet_checkpoint_compute.data')
monet = parse_one('pytorch_compute_raw.data', 'pytorch_compute.data')


==> plotdata/viz/parse_mem.py <==


def parse_one(filename, out_filename):
	b_start = False
	mem = 0
	max_mem = 0
	out_lines = []
	prev_name = ''
	with open(filename, 'r') as f:
		for i, line in enumerate(f):
			items = line.split()
			if len(items) < 3:
				continue
			mem = max(float(items[1]), mem)
			name = '_'.join(items[2:])

			if items[0] == 'B':
				b_start = True
			if not b_start:
				if items[0] == 'F':
					if name == prev_name:
						out_lines = out_lines[:-1]
					out_lines.append('{} {}'.format(mem, name))
					# out_lines.append('{} {} {}'.format(name, mem))
					max_mem = max(max_mem, mem)
					mem = 0
				prev_name = name
			else:
				if items[0] == 'B':
					if name == prev_name:
						out_lines = out_lines[:-1]
					out_lines.append('{} {}'.format(mem, name))
					# out_lines.append('{} {}'.format(name, mem))
					max_mem = max(max_mem, mem)
					mem = 0
					prev_name = name


	with open(out_filename, 'w') as fout:
		for i, line in enumerate(out_lines):
			fout.write(str(i + 1) + ' ' + line + '\n')

	print(max_mem / 1024.0)
parse_one('monet_viz_raw.data', 'monet_mem.data')
parse_one('monet_check_viz_raw.data', 'monet_check_mem.data')
parse_one('pytorch_viz_raw.data', 'pytorch_mem.data')

